On Learning Prediction-Focused Mixtures

Probabilistic models help us encode latent structures that both model the data and are ideally also useful for specific downstream tasks. Among these, mixture models and their time-series counterparts, hidden Markov models, identify discrete components in the data. In this work, we focus on a constrained capacity setting, where we want to learn a model with relatively few components (e.g. for interpretability purposes). To maintain prediction performance, we introduce prediction-focused modeling for mixtures, which automatically selects the dimensions relevant to the prediction task. Our approach identifies relevant signal from the input, outperforms models that are not prediction-focused, and is easy to optimize; we also characterize when prediction-focused modeling can be expected to work.

==> figures/fake_plot_gen.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams
rcParams['font.family'] = 'sans-serif'
rcParams['font.size'] = 14


# """
# ROC vs K
# """
# fname = "fake_y_roc_vs_K"+".pdf"
# x = np.array([2, 5, 10])
# y = np.array([
#     [.6, .7, .9],
#     [.55, .6, .7],
#     [.6, .55, .7],
#     ])

# fig, ax = plt.subplots(1, 1, figsize=(5,5))
# # ax.bar(x, y)
# ax.plot(x, y[0].T, marker='o', ls='--', label="pfGMM")
# ax.plot(x, y[1].T, marker='v', ls='--', label="supGMM")
# ax.plot(x, y[2].T, marker='^', ls='--', label="2step-GMM")
# ax.axhline(.9, ls='--', label="LogReg")
# ax.set_ylim(0.4, 1)
# ax.set_xlabel("K")
# ax.set_ylabel("y-AUROC")
# ax.set_title("y-AUROC vs K")
# plt.legend()

# plt.savefig(fname)
# plt.clf()
# print(f"Saved fig to {fname}")

"""
Gen vs Disc
"""
fname = "fake_disc_vs_gen"+".pdf"
xy_pairs = np.array([
    (.95,1), #pfGMM
    (1, .6), #supGMM
    (1, .55), #2stepGMM
])
# x = -np.array([2, 5, 10])
# y = np.array([
#     [.6, .7, .9],
#     [.55, .6, .7],
#     [.6, .55, .7],
#     ])

fig, ax = plt.subplots(1, 1, figsize=(5,5))
# ax.bar(x, y)
ax.scatter(*xy_pairs[0], marker='o', label="pfGMM")
ax.scatter(*xy_pairs[1], marker='v', label="supGMM")
ax.scatter(*xy_pairs[2], marker='^', label="2step-GMM")
ax.axhline(1.1, ls='--', c='k', label="LogReg")
ax.axvline(1.1, ls='--', c='b', label="Gen Upper bound")
ax.set_ylim(0.5,)
ax.set_xlim(0.5,)
ax.set_xlabel("$\log p(X)$")
ax.set_ylabel("$\log p(y|X)$")
ax.set_title("Performance of the models on the Discriminative vs Generative ")
plt.legend()

plt.savefig(fname)
plt.clf()
print(f"Saved fig to {fname}")


# """
# ROC vs p
# """
# fname = "fake_y_roc_vs_p"+".pdf"
# x = np.array([0., 0.1, .2, 0.5, 1.])
# y = np.array([.5, .6, .8, .7, .5])

# fig, ax = plt.subplots(1, 1, figsize=(5,5))
# ax.plot(x, y, marker='o', ls='--', label="pfGMM")
# # ax.axhline(.9, ls='--', label="LogReg")
# ax.set_ylim(0.4, 1)
# ax.set_xlabel("p")
# ax.set_ylabel("y-AUROC")
# ax.set_title("y-AUROC vs p")
# plt.legend()

# plt.savefig(fname)
# plt.clf()
# print(f"Saved fig to {fname}")


# """
# Phi vs d
# """
# fname = "fake_phi_vs_d"+".pdf"
# x = np.arange(4)
# y = np.zeros(4) + .1
# y[:1] = .4

# fig, ax = plt.subplots(1, 1, figsize=(5,5))
# ax.bar(x, y)
# ax.set_ylim(0, 1)
# ax.set_xlabel("Dimension")
# ax.set_ylabel(r"Inferred posterior, $\varphi_d$")
# # ax.set_title("y-AUROC vs p")
# # plt.legend()

# plt.savefig(fname)
# plt.clf()
# print(f"Saved fig to {fname}")


"""
ROC vs drel
"""
# fname = "fake_y_roc_vs_drel"+".pdf"
# x = 1 + np.arange(4) * 2
# y0 = x / x.sum()
# y1 = x / x.sum() - np.random.rand(4)*.1
# y2 = x / x.sum() - np.random.rand(4)*.1

# fig, ax = plt.subplots(1, 1, figsize=(5,5))
# ax.scatter(x, y0, marker='o', label="pfGMM")
# ax.scatter(x, y1, marker='v', label="supGMM")
# ax.scatter(x, y2, marker='v', label="2step-GMM")
# ax.set_ylim(0, 1)
# ax.set_xlabel("Num Relevant Dimension")
# ax.set_ylabel("y-AUROC")
# ax.set_title(r"y-AUROC vs $D_{rel}$")
# plt.legend()

# plt.savefig(fname)
# plt.clf()
# print(f"Saved fig to {fname}")
